First observation of the $B^+ \rightarrow D_s^+ D_s^- K^+$ decay

The $B^+ \rightarrow D_s^+ D_s^- K^+$ decay is observed for the first time using proton-proton collision data collected by the LHCb detector at centre-of-mass energies of $7$, $8$ and $13\, \text{TeV}$, corresponding to an integrated luminosity of $9\,\text{fb}^{-1}$. Its branching fraction relative to that of the $B^{+} \rightarrow D^{+} D^{-} K^{+}$ decay is measured to be $$\frac{B\left(B^{+} \rightarrow D_s^{+} D_s^{-} K^{+}\right)}{B\left(B^{+} \rightarrow D^{+} D^{-} K^{+}\right)}=0.525 \pm 0.033 \pm 0.027 \pm 0.034,$$ where the first uncertainty is statistical, the second systematic, and the third is due to the uncertainties on the branching fractions of the $D_s^{\pm} \rightarrow K^{\mp} K^{\pm} \pi^{\pm}$ and $D^{\pm} \rightarrow K^{\mp} \pi^{\pm} \pi^{\pm}$ decays. This measurement fills an experimental gap in the knowledge of the family of Cabibbo$-$favoured $\bar{b} \rightarrow \bar{c} c \bar{s}$ transitions and opens the path for unique studies of spectroscopy in future.

==> figs/Fig2a.C <==
void fitmB_data_all_B2DsDsK()
{
//=========Macro generated from canvas: can1/
//=========  (Mon Nov  7 21:18:57 2022) by ROOT version 6.22/06
   TCanvas *can1 = new TCanvas("can1", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(5172.346,-19.35978,5369.877,101.6388);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TH1D *frame_563db827fcd0__1 = new TH1D("frame_563db827fcd0__1","A RooPlot of \"\"",100,5200,5360);
   frame_563db827fcd0__1->SetBinContent(1,95.58892);
   frame_563db827fcd0__1->SetMaximum(95.58892);
   frame_563db827fcd0__1->SetEntries(1);
   frame_563db827fcd0__1->SetDirectory(0);
   frame_563db827fcd0__1->SetStats(0);
   frame_563db827fcd0__1->SetLineWidth(2);
   frame_563db827fcd0__1->SetMarkerStyle(20);
   frame_563db827fcd0__1->SetMarkerSize(0.7);
   frame_563db827fcd0__1->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{+}#it{D}_{#it{s}}^{#minus}#it{K}^{+}) [MeV]");
   frame_563db827fcd0__1->GetXaxis()->SetNdivisions(505);
   frame_563db827fcd0__1->GetXaxis()->SetLabelFont(132);
   frame_563db827fcd0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_563db827fcd0__1->GetXaxis()->SetLabelSize(0.06);
   frame_563db827fcd0__1->GetXaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_563db827fcd0__1->GetXaxis()->SetTitleFont(132);
   frame_563db827fcd0__1->GetYaxis()->SetTitle("Candidates / (4 MeV)");
   frame_563db827fcd0__1->GetYaxis()->SetLabelFont(132);
   frame_563db827fcd0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_563db827fcd0__1->GetYaxis()->SetLabelSize(0.056);
   frame_563db827fcd0__1->GetYaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__1->GetYaxis()->SetTitleOffset(0.84);
   frame_563db827fcd0__1->GetYaxis()->SetTitleFont(132);
   frame_563db827fcd0__1->GetZaxis()->SetLabelFont(132);
   frame_563db827fcd0__1->GetZaxis()->SetLabelSize(0.06);
   frame_563db827fcd0__1->GetZaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_563db827fcd0__1->GetZaxis()->SetTitleFont(132);
   frame_563db827fcd0__1->Draw("FUNC");
   
   Double_t Data1_fx3001[40] = {
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358};
   Double_t Data1_fy3001[40] = {
   7,
   7,
   5,
   8,
   6,
   4,
   5,
   7,
   5,
   9,
   7,
   9,
   10,
   6,
   8,
   11,
   32,
   46,
   64,
   81,
   78,
   50,
   27,
   19,
   7,
   5,
   8,
   5,
   6,
   7,
   10,
   11,
   3,
   11,
   2,
   4,
   9,
   3,
   7,
   6};
   Double_t Data1_felx3001[40] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t Data1_fely3001[40] = {
   2.58147,
   2.58147,
   2.159691,
   2.768386,
   2.379931,
   1.914339,
   2.159691,
   2.58147,
   2.159691,
   2.943461,
   2.58147,
   2.943461,
   3.108694,
   2.379931,
   2.768386,
   3.265579,
   5.627135,
   6.757581,
   7.979042,
   8.981384,
   8.812788,
   7.047337,
   5.163771,
   4.320219,
   2.58147,
   2.159691,
   2.768386,
   2.159691,
   2.379931,
   2.58147,
   3.108694,
   3.265579,
   1.632705,
   3.265579,
   1.291815,
   1.914339,
   2.943461,
   1.632705,
   2.58147,
   2.379931};
   Double_t Data1_fehx3001[40] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t Data1_fehy3001[40] = {
   3.770281,
   3.770281,
   3.382473,
   3.945142,
   3.583642,
   3.162753,
   3.382473,
   3.770281,
   3.382473,
   4.110204,
   3.770281,
   4.110204,
   4.26695,
   3.583642,
   3.945142,
   4.416521,
   6.715753,
   7.831489,
   9.041691,
   10.03706,
   9.869531,
   8.118225,
   6.260244,
   5.435196,
   3.770281,
   3.382473,
   3.945142,
   3.382473,
   3.583642,
   3.770281,
   4.26695,
   4.416521,
   2.918186,
   4.416521,
   2.63786,
   3.162753,
   4.110204,
   2.918186,
   3.770281,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,Data1_fx3001,Data1_fy3001,Data1_felx3001,Data1_fehx3001,Data1_fely3001,Data1_fehy3001);
   grae->SetName("Data1");
   grae->SetTitle("Histogram of data_plot__mBp");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Data13001 = new TH1F("Graph_Data13001","Histogram of data_plot__mBp",100,5184,5376);
   Graph_Data13001->SetMinimum(0.6373669);
   Graph_Data13001->SetMaximum(100.07);
   Graph_Data13001->SetDirectory(0);
   Graph_Data13001->SetStats(0);
   Graph_Data13001->SetLineWidth(2);
   Graph_Data13001->SetMarkerStyle(20);
   Graph_Data13001->SetMarkerSize(0.7);
   Graph_Data13001->GetXaxis()->SetNdivisions(505);
   Graph_Data13001->GetXaxis()->SetLabelFont(132);
   Graph_Data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetXaxis()->SetTitleFont(132);
   Graph_Data13001->GetYaxis()->SetLabelFont(132);
   Graph_Data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetYaxis()->SetTitleFont(132);
   Graph_Data13001->GetZaxis()->SetLabelFont(132);
   Graph_Data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data13001);
   
   grae->Draw("p");
   
   Double_t Fit1_fx1[136] = {
   5198.398,
   5198.4,
   5200,
   5201.6,
   5203.2,
   5204.8,
   5206.4,
   5208,
   5209.6,
   5211.2,
   5212.8,
   5214.4,
   5216,
   5217.6,
   5219.2,
   5220.8,
   5222.4,
   5224,
   5225.6,
   5227.2,
   5228.8,
   5230.4,
   5232,
   5233.6,
   5235.2,
   5236.8,
   5238.4,
   5240,
   5241.6,
   5243.2,
   5244.8,
   5246.4,
   5248,
   5249.6,
   5251.2,
   5252.8,
   5254.4,
   5256,
   5257.6,
   5259.2,
   5260,
   5260.8,
   5261.6,
   5262.4,
   5263.2,
   5264,
   5264.8,
   5265.6,
   5266.4,
   5267.2,
   5268,
   5268.8,
   5269.6,
   5270.4,
   5272,
   5272.8,
   5273.6,
   5274.4,
   5275.2,
   5275.6,
   5276,
   5276.4,
   5276.8,
   5277.2,
   5277.6,
   5278,
   5278.4,
   5278.8,
   5279.2,
   5279.6,
   5280,
   5280.4,
   5280.8,
   5281.2,
   5281.6,
   5282.4,
   5283.2,
   5284,
   5284.8,
   5286.4,
   5287.2,
   5288,
   5288.8,
   5289.6,
   5290.4,
   5291.2,
   5292,
   5292.8,
   5293.6,
   5294.4,
   5295.2,
   5296,
   5296.8,
   5297.6,
   5299.2,
   5300.8,
   5302.4,
   5304,
   5305.6,
   5307.2,
   5308.8,
   5310.4,
   5312,
   5313.6,
   5315.2,
   5316.8,
   5318.4,
   5320,
   5321.6,
   5323.2,
   5324.8,
   5326.4,
   5328,
   5329.6,
   5331.2,
   5332.8,
   5334.4,
   5336,
   5337.6,
   5339.2,
   5340.8,
   5342.4,
   5344,
   5345.6,
   5347.2,
   5348.8,
   5350.4,
   5352,
   5353.6,
   5355.2,
   5356.8,
   5358.4,
   5360,
   5360,
   5361.6,
   5361.602};
   Double_t Fit1_fy1[136] = {
   0,
   6.477421,
   6.477421,
   6.480022,
   6.482864,
   6.485972,
   6.489372,
   6.493094,
   6.497172,
   6.501643,
   6.506553,
   6.51195,
   6.517891,
   6.524444,
   6.531683,
   6.539698,
   6.54859,
   6.558482,
   6.569515,
   6.581857,
   6.59571,
   6.611314,
   6.628959,
   6.648999,
   6.671866,
   6.698099,
   6.728366,
   6.763517,
   6.804649,
   6.853209,
   6.911171,
   6.981364,
   7.068053,
   7.178038,
   7.322634,
   7.521109,
   7.806342,
   8.233586,
   8.893308,
   9.929513,
   10.65491,
   11.56746,
   12.71623,
   14.16488,
   15.99877,
   18.22474,
   20.80989,
   23.76998,
   27.11012,
   30.82226,
   34.8829,
   39.25138,
   43.86895,
   48.6587,
   58.36457,
   63.05249,
   67.46437,
   71.47305,
   74.95637,
   76.46575,
   77.8034,
   78.95817,
   79.92032,
   80.68165,
   81.23561,
   81.57741,
   81.70407,
   81.6145,
   81.30946,
   80.79162,
   80.06545,
   79.1372,
   78.01479,
   76.70771,
   75.22687,
   71.79376,
   67.82515,
   63.44245,
   58.77263,
   49.07147,
   44.2702,
   39.63362,
   35.24016,
   31.15017,
   27.40586,
   24.03214,
   21.03834,
   18.42038,
   16.16332,
   14.24398,
   12.6335,
   11.29965,
   10.22207,
   9.394637,
   8.251113,
   7.548659,
   7.117756,
   6.855573,
   6.696716,
   6.599812,
   6.539349,
   6.500089,
   6.4732,
   6.453683,
   6.438739,
   6.426795,
   6.416938,
   6.408614,
   6.401468,
   6.395252,
   6.389789,
   6.384944,
   6.380612,
   6.37671,
   6.373171,
   6.369941,
   6.366976,
   6.364239,
   6.361699,
   6.359331,
   6.357113,
   6.355027,
   6.353057,
   6.35119,
   6.349414,
   6.34772,
   6.346099,
   6.344543,
   6.343045,
   6.341601,
   6.340205,
   6.338852,
   6.337539,
   6.337539,
   6.337539,
   0};
   TGraph *graph = new TGraph(136,Fit1_fx1,Fit1_fy1);
   graph->SetName("Fit1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Fit11 = new TH1F("Graph_Fit11","Projection of ",136,5182.078,5377.922);
   Graph_Fit11->SetMinimum(0);
   Graph_Fit11->SetMaximum(89.87448);
   Graph_Fit11->SetDirectory(0);
   Graph_Fit11->SetStats(0);
   Graph_Fit11->SetLineWidth(2);
   Graph_Fit11->SetMarkerStyle(20);
   Graph_Fit11->SetMarkerSize(0.7);
   Graph_Fit11->GetXaxis()->SetNdivisions(505);
   Graph_Fit11->GetXaxis()->SetLabelFont(132);
   Graph_Fit11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit11->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit11->GetXaxis()->SetTitleFont(132);
   Graph_Fit11->GetYaxis()->SetLabelFont(132);
   Graph_Fit11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Fit11->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Fit11->GetYaxis()->SetTitleFont(132);
   Graph_Fit11->GetZaxis()->SetLabelFont(132);
   Graph_Fit11->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit11);
   
   graph->Draw("l");
   
   Double_t Sig_fx2[136] = {
   5198.398,
   5198.4,
   5200,
   5201.6,
   5203.2,
   5204.8,
   5206.4,
   5208,
   5209.6,
   5211.2,
   5212.8,
   5214.4,
   5216,
   5217.6,
   5219.2,
   5220.8,
   5222.4,
   5224,
   5225.6,
   5227.2,
   5228.8,
   5230.4,
   5232,
   5233.6,
   5235.2,
   5236.8,
   5238.4,
   5240,
   5241.6,
   5243.2,
   5244.8,
   5246.4,
   5248,
   5249.6,
   5251.2,
   5252.8,
   5254.4,
   5256,
   5257.6,
   5259.2,
   5260,
   5260.8,
   5261.6,
   5262.4,
   5263.2,
   5264,
   5264.8,
   5265.6,
   5266.4,
   5267.2,
   5268,
   5268.8,
   5269.6,
   5270.4,
   5272,
   5272.8,
   5273.6,
   5274.4,
   5275.2,
   5275.6,
   5276,
   5276.4,
   5276.8,
   5277.2,
   5277.6,
   5278,
   5278.4,
   5278.8,
   5279.2,
   5279.6,
   5280,
   5280.4,
   5280.8,
   5281.2,
   5281.6,
   5282.4,
   5283.2,
   5284,
   5284.8,
   5286.4,
   5287.2,
   5288,
   5288.8,
   5289.6,
   5290.4,
   5291.2,
   5292,
   5292.8,
   5293.6,
   5294.4,
   5295.2,
   5296,
   5296.8,
   5297.6,
   5299.2,
   5300.8,
   5302.4,
   5304,
   5305.6,
   5307.2,
   5308.8,
   5310.4,
   5312,
   5313.6,
   5315.2,
   5316.8,
   5318.4,
   5320,
   5321.6,
   5323.2,
   5324.8,
   5326.4,
   5328,
   5329.6,
   5331.2,
   5332.8,
   5334.4,
   5336,
   5337.6,
   5339.2,
   5340.8,
   5342.4,
   5344,
   5345.6,
   5347.2,
   5348.8,
   5350.4,
   5352,
   5353.6,
   5355.2,
   5356.8,
   5358.4,
   5360,
   5360,
   5361.6,
   5361.602};
   Double_t Sig_fy2[136] = {
   0,
   0.07277316,
   0.07277316,
   0.07616113,
   0.07979094,
   0.08368614,
   0.08787323,
   0.09238209,
   0.09724654,
   0.1025049,
   0.108201,
   0.1143845,
   0.1211128,
   0.1284517,
   0.1364774,
   0.1452781,
   0.154957,
   0.1656348,
   0.1774536,
   0.1905819,
   0.2052203,
   0.2216096,
   0.2400402,
   0.2608654,
   0.2845186,
   0.3115359,
   0.3425881,
   0.378525,
   0.4204421,
   0.4697861,
   0.5285336,
   0.5995108,
   0.686984,
   0.7977536,
   0.9431341,
   1.142393,
   1.42841,
   1.856439,
   2.516945,
   3.553934,
   4.27972,
   5.192663,
   6.341824,
   7.790867,
   9.625149,
   11.85152,
   14.43706,
   17.39753,
   20.73807,
   24.4506,
   28.51163,
   32.88051,
   37.49846,
   42.2886,
   51.99525,
   56.68357,
   61.09585,
   65.10491,
   68.58862,
   70.0982,
   71.43605,
   72.59101,
   73.55336,
   74.31489,
   74.86904,
   75.21103,
   75.33789,
   75.24851,
   74.94368,
   74.42603,
   73.70006,
   72.772,
   71.64979,
   70.3429,
   68.86225,
   65.42954,
   61.46132,
   57.07901,
   52.40958,
   42.7092,
   37.90832,
   33.27213,
   28.87906,
   24.78946,
   21.04554,
   17.67222,
   14.67881,
   12.06124,
   9.804571,
   7.88562,
   6.275529,
   4.942078,
   3.864883,
   3.037843,
   1.8951,
   1.193428,
   0.7633058,
   0.5019039,
   0.3438287,
   0.2477059,
   0.1880239,
   0.149544,
   0.1234356,
   0.1046991,
   0.09053657,
   0.07937254,
   0.07029566,
   0.06275263,
   0.05638618,
   0.05095058,
   0.04626749,
   0.04220212,
   0.03864973,
   0.03552729,
   0.03276806,
   0.03031784,
   0.02813216,
   0.02617428,
   0.02441365,
   0.02282463,
   0.02138565,
   0.02007841,
   0.01888731,
   0.01779899,
   0.01680198,
   0.01588635,
   0.01504347,
   0.01426584,
   0.01354691,
   0.01288092,
   0.01226279,
   0.01168805,
   0.01115274,
   0.01115274,
   0.01115274,
   0};
   graph = new TGraph(136,Sig_fx2,Sig_fy2);
   graph->SetName("Sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Sig2 = new TH1F("Graph_Sig2","Projection of ",136,5182.078,5377.922);
   Graph_Sig2->SetMinimum(0);
   Graph_Sig2->SetMaximum(82.87168);
   Graph_Sig2->SetDirectory(0);
   Graph_Sig2->SetStats(0);
   Graph_Sig2->SetLineWidth(2);
   Graph_Sig2->SetMarkerStyle(20);
   Graph_Sig2->SetMarkerSize(0.7);
   Graph_Sig2->GetXaxis()->SetNdivisions(505);
   Graph_Sig2->GetXaxis()->SetLabelFont(132);
   Graph_Sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Sig2->GetXaxis()->SetTitleFont(132);
   Graph_Sig2->GetYaxis()->SetLabelFont(132);
   Graph_Sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Sig2->GetYaxis()->SetTitleFont(132);
   Graph_Sig2->GetZaxis()->SetLabelFont(132);
   Graph_Sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sig2);
   
   graph->Draw("l");
   
   Double_t Cmb_fx3[106] = {
   5198.398,
   5198.4,
   5200,
   5201.6,
   5203.2,
   5204.8,
   5206.4,
   5208,
   5209.6,
   5211.2,
   5212.8,
   5214.4,
   5216,
   5217.6,
   5219.2,
   5220.8,
   5222.4,
   5224,
   5225.6,
   5227.2,
   5228.8,
   5230.4,
   5232,
   5233.6,
   5235.2,
   5236.8,
   5238.4,
   5240,
   5241.6,
   5243.2,
   5244.8,
   5246.4,
   5248,
   5249.6,
   5251.2,
   5252.8,
   5254.4,
   5256,
   5257.6,
   5259.2,
   5260.8,
   5262.4,
   5264,
   5265.6,
   5267.2,
   5268.8,
   5270.4,
   5272,
   5273.6,
   5275.2,
   5276.8,
   5278.4,
   5280,
   5281.6,
   5283.2,
   5284.8,
   5286.4,
   5288,
   5289.6,
   5291.2,
   5292.8,
   5294.4,
   5296,
   5297.6,
   5299.2,
   5300.8,
   5302.4,
   5304,
   5305.6,
   5307.2,
   5308.8,
   5310.4,
   5312,
   5313.6,
   5315.2,
   5316.8,
   5318.4,
   5320,
   5321.6,
   5323.2,
   5324.8,
   5326.4,
   5328,
   5329.6,
   5331.2,
   5332.8,
   5334.4,
   5336,
   5337.6,
   5339.2,
   5340.8,
   5342.4,
   5344,
   5345.6,
   5347.2,
   5348.8,
   5350.4,
   5352,
   5353.6,
   5355.2,
   5356.8,
   5358.4,
   5360,
   5360,
   5361.6,
   5361.602};
   Double_t Cmb_fy3[106] = {
   0,
   6.404648,
   6.404648,
   6.403861,
   6.403073,
   6.402286,
   6.401499,
   6.400712,
   6.399925,
   6.399138,
   6.398352,
   6.397565,
   6.396779,
   6.395992,
   6.395206,
   6.39442,
   6.393633,
   6.392847,
   6.392061,
   6.391276,
   6.39049,
   6.389704,
   6.388919,
   6.388133,
   6.387348,
   6.386563,
   6.385777,
   6.384992,
   6.384207,
   6.383423,
   6.382638,
   6.381853,
   6.381068,
   6.380284,
   6.3795,
   6.378715,
   6.377931,
   6.377147,
   6.376363,
   6.375579,
   6.374795,
   6.374012,
   6.373228,
   6.372444,
   6.371661,
   6.370878,
   6.370094,
   6.369311,
   6.368528,
   6.367745,
   6.366962,
   6.36618,
   6.365397,
   6.364614,
   6.363832,
   6.36305,
   6.362267,
   6.361485,
   6.360703,
   6.359921,
   6.359139,
   6.358357,
   6.357576,
   6.356794,
   6.356013,
   6.355231,
   6.35445,
   6.353669,
   6.352888,
   6.352107,
   6.351326,
   6.350545,
   6.349764,
   6.348983,
   6.348203,
   6.347422,
   6.346642,
   6.345862,
   6.345082,
   6.344302,
   6.343522,
   6.342742,
   6.341962,
   6.341182,
   6.340403,
   6.339623,
   6.338844,
   6.338064,
   6.337285,
   6.336506,
   6.335727,
   6.334948,
   6.334169,
   6.333391,
   6.332612,
   6.331834,
   6.331055,
   6.330277,
   6.329499,
   6.32872,
   6.327942,
   6.327164,
   6.326387,
   6.326387,
   6.326387,
   0};
   graph = new TGraph(106,Cmb_fx3,Cmb_fy3);
   graph->SetName("Cmb");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Cmb3 = new TH1F("Graph_Cmb3","Projection of ",106,5182.078,5377.922);
   Graph_Cmb3->SetMinimum(0);
   Graph_Cmb3->SetMaximum(7.045113);
   Graph_Cmb3->SetDirectory(0);
   Graph_Cmb3->SetStats(0);
   Graph_Cmb3->SetLineWidth(2);
   Graph_Cmb3->SetMarkerStyle(20);
   Graph_Cmb3->SetMarkerSize(0.7);
   Graph_Cmb3->GetXaxis()->SetNdivisions(505);
   Graph_Cmb3->GetXaxis()->SetLabelFont(132);
   Graph_Cmb3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cmb3->GetXaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetXaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Cmb3->GetXaxis()->SetTitleFont(132);
   Graph_Cmb3->GetYaxis()->SetLabelFont(132);
   Graph_Cmb3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cmb3->GetYaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetYaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Cmb3->GetYaxis()->SetTitleFont(132);
   Graph_Cmb3->GetZaxis()->SetLabelFont(132);
   Graph_Cmb3->GetZaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetZaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cmb3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cmb3);
   
   graph->Draw("l");
   
   TH1D *frame_563db827fcd0__2 = new TH1D("frame_563db827fcd0__2","A RooPlot of \"\"",100,5200,5360);
   frame_563db827fcd0__2->SetBinContent(1,95.58892);
   frame_563db827fcd0__2->SetMaximum(95.58892);
   frame_563db827fcd0__2->SetEntries(1);
   frame_563db827fcd0__2->SetDirectory(0);
   frame_563db827fcd0__2->SetStats(0);
   frame_563db827fcd0__2->SetLineWidth(2);
   frame_563db827fcd0__2->SetMarkerStyle(20);
   frame_563db827fcd0__2->SetMarkerSize(0.7);
   frame_563db827fcd0__2->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{+}#it{D}_{#it{s}}^{#minus}#it{K}^{+}) [MeV]");
   frame_563db827fcd0__2->GetXaxis()->SetNdivisions(505);
   frame_563db827fcd0__2->GetXaxis()->SetLabelFont(132);
   frame_563db827fcd0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_563db827fcd0__2->GetXaxis()->SetLabelSize(0.06);
   frame_563db827fcd0__2->GetXaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_563db827fcd0__2->GetXaxis()->SetTitleFont(132);
   frame_563db827fcd0__2->GetYaxis()->SetTitle("Candidates / (4 MeV)");
   frame_563db827fcd0__2->GetYaxis()->SetLabelFont(132);
   frame_563db827fcd0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_563db827fcd0__2->GetYaxis()->SetLabelSize(0.056);
   frame_563db827fcd0__2->GetYaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__2->GetYaxis()->SetTitleOffset(0.84);
   frame_563db827fcd0__2->GetYaxis()->SetTitleFont(132);
   frame_563db827fcd0__2->GetZaxis()->SetLabelFont(132);
   frame_563db827fcd0__2->GetZaxis()->SetLabelSize(0.06);
   frame_563db827fcd0__2->GetZaxis()->SetTitleSize(0.072);
   frame_563db827fcd0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_563db827fcd0__2->GetZaxis()->SetTitleFont(132);
   frame_563db827fcd0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.61,0.55,0.93,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit1","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Sig","#it{B}^{+}#rightarrow#it{D}^{+}_{#it{s}}#it{D}^{#minus}_{#it{s}}#it{K}^{+}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Cmb","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.756,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> figs/Fig2b.C <==
void fitmB_data_all_B2DDK()
{
//=========Macro generated from canvas: can1/
//=========  (Mon Nov  7 21:21:32 2022) by ROOT version 6.22/06
   TCanvas *can1 = new TCanvas("can1", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->SetHighLightColor(2);
   can1->Range(5195.802,-155.2445,5368.642,815.0337);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TH1D *frame_55c5e0bb0740__1 = new TH1D("frame_55c5e0bb0740__1","A RooPlot of \"\"",100,5220,5360);
   frame_55c5e0bb0740__1->SetBinContent(1,766.5198);
   frame_55c5e0bb0740__1->SetMaximum(766.5198);
   frame_55c5e0bb0740__1->SetEntries(1);
   frame_55c5e0bb0740__1->SetDirectory(0);
   frame_55c5e0bb0740__1->SetStats(0);
   frame_55c5e0bb0740__1->SetLineWidth(2);
   frame_55c5e0bb0740__1->SetMarkerStyle(20);
   frame_55c5e0bb0740__1->SetMarkerSize(0.7);
   frame_55c5e0bb0740__1->GetXaxis()->SetTitle("#it{m}(#it{D}^{+}#it{D}^{#minus}#it{K}^{+}) [MeV]");
   frame_55c5e0bb0740__1->GetXaxis()->SetNdivisions(505);
   frame_55c5e0bb0740__1->GetXaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55c5e0bb0740__1->GetXaxis()->SetLabelSize(0.06);
   frame_55c5e0bb0740__1->GetXaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55c5e0bb0740__1->GetXaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__1->GetYaxis()->SetTitle("Candidates / (4 MeV)");
   frame_55c5e0bb0740__1->GetYaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55c5e0bb0740__1->GetYaxis()->SetLabelSize(0.056);
   frame_55c5e0bb0740__1->GetYaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__1->GetYaxis()->SetTitleOffset(0.84);
   frame_55c5e0bb0740__1->GetYaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__1->GetZaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__1->GetZaxis()->SetLabelSize(0.06);
   frame_55c5e0bb0740__1->GetZaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55c5e0bb0740__1->GetZaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__1->Draw("FUNC");
   
   Double_t Data1_fx3001[35] = {
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358};
   Double_t Data1_fy3001[35] = {
   36,
   44,
   40,
   36,
   36,
   41,
   36,
   47,
   47,
   68,
   116,
   203,
   374,
   546,
   703,
   600,
   428,
   226,
   137,
   72,
   55,
   36,
   32,
   40,
   24,
   27,
   23,
   33,
   19,
   19,
   20,
   31,
   27,
   19,
   21};
   Double_t Data1_felx3001[35] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t Data1_fely3001[35] = {
   5.971996,
   6.60794,
   6.298,
   5.971996,
   5.971996,
   6.376898,
   5.971996,
   6.831172,
   6.831172,
   8.225883,
   10.28193,
   13.75658,
   18.84554,
   22.87199,
   26.01886,
   24,
   20.1942,
   14.54161,
   11.21537,
   8.465529,
   7.39358,
   5.971996,
   5.627135,
   6.298,
   4.864612,
   5.163771,
   4.760717,
   5.715302,
   4.320219,
   4.320219,
   4.434448,
   5.537565,
   5.163771,
   4.320219,
   4.545807};
   Double_t Data1_fehx3001[35] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t Data1_fehy3001[35] = {
   7.055545,
   7.68351,
   7.377261,
   7.055545,
   7.055545,
   7.455185,
   7.055545,
   7.904289,
   7.904289,
   9.28666,
   11.28193,
   14.75658,
   19.84554,
   23.87199,
   27.01886,
   25,
   21.1942,
   15.54161,
   12.21537,
   9.524592,
   8.461166,
   7.055545,
   6.715753,
   7.377261,
   5.966932,
   6.260244,
   5.865235,
   6.802567,
   5.435196,
   5.435196,
   5.546519,
   6.627601,
   6.260244,
   5.435196,
   5.655182};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(35,Data1_fx3001,Data1_fy3001,Data1_felx3001,Data1_fehx3001,Data1_fely3001,Data1_fehy3001);
   grae->SetName("Data1");
   grae->SetTitle("Histogram of data_plot__mBp");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Data13001 = new TH1F("Graph_Data13001","Histogram of data_plot__mBp",100,5206,5374);
   Graph_Data13001->SetMinimum(13.2118);
   Graph_Data13001->SetMaximum(801.5528);
   Graph_Data13001->SetDirectory(0);
   Graph_Data13001->SetStats(0);
   Graph_Data13001->SetLineWidth(2);
   Graph_Data13001->SetMarkerStyle(20);
   Graph_Data13001->SetMarkerSize(0.7);
   Graph_Data13001->GetXaxis()->SetNdivisions(505);
   Graph_Data13001->GetXaxis()->SetLabelFont(132);
   Graph_Data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetXaxis()->SetTitleFont(132);
   Graph_Data13001->GetYaxis()->SetLabelFont(132);
   Graph_Data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetYaxis()->SetTitleFont(132);
   Graph_Data13001->GetZaxis()->SetLabelFont(132);
   Graph_Data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data13001);
   
   grae->Draw("p");
   
   Double_t Fit1_fx1[132] = {
   5218.599,
   5218.6,
   5220,
   5221.4,
   5222.8,
   5224.2,
   5225.6,
   5227,
   5228.4,
   5229.8,
   5231.2,
   5232.6,
   5234,
   5235.4,
   5236.8,
   5238.2,
   5239.6,
   5241,
   5242.4,
   5243.8,
   5245.2,
   5246.6,
   5248,
   5249.4,
   5250.8,
   5252.2,
   5253.6,
   5255,
   5256.4,
   5257.8,
   5259.2,
   5260.6,
   5262,
   5263.4,
   5264.1,
   5264.8,
   5265.5,
   5266.2,
   5266.9,
   5267.6,
   5268.3,
   5269,
   5269.7,
   5270.4,
   5271.8,
   5273.2,
   5273.9,
   5274.6,
   5275.3,
   5276,
   5276.35,
   5276.7,
   5277.05,
   5277.4,
   5277.75,
   5278.1,
   5278.45,
   5278.8,
   5279.15,
   5279.5,
   5279.85,
   5280.2,
   5280.55,
   5280.9,
   5281.6,
   5282.3,
   5283,
   5283.7,
   5284.4,
   5285.8,
   5287.2,
   5287.9,
   5288.6,
   5289.3,
   5290,
   5290.7,
   5291.4,
   5292.1,
   5292.8,
   5293.5,
   5294.2,
   5294.9,
   5295.6,
   5297,
   5298.4,
   5299.8,
   5301.2,
   5302.6,
   5304,
   5305.4,
   5306.8,
   5308.2,
   5309.6,
   5311,
   5312.4,
   5313.8,
   5315.2,
   5316.6,
   5318,
   5319.4,
   5320.8,
   5322.2,
   5323.6,
   5325,
   5326.4,
   5327.8,
   5329.2,
   5330.6,
   5332,
   5333.4,
   5334.8,
   5336.2,
   5337.6,
   5339,
   5340.4,
   5341.8,
   5343.2,
   5344.6,
   5346,
   5347.4,
   5348.8,
   5350.2,
   5351.6,
   5353,
   5354.4,
   5355.8,
   5357.2,
   5358.6,
   5360,
   5360,
   5361.4,
   5361.401};
   Double_t Fit1_fy1[132] = {
   0,
   39.551,
   39.551,
   39.39138,
   39.23621,
   39.08586,
   38.94079,
   38.80157,
   38.66892,
   38.54378,
   38.42745,
   38.32175,
   38.22936,
   38.15423,
   38.10226,
   38.08229,
   38.10742,
   38.19694,
   38.37873,
   38.69237,
   39.19295,
   39.95534,
   41.07884,
   42.69177,
   44.9554,
   48.06654,
   52.25827,
   57.79826,
   64.9854,
   74.14681,
   85.64187,
   99.88897,
   117.4567,
   139.3424,
   152.5245,
   167.8836,
   186.3565,
   207.503,
   231.0454,
   257.0467,
   285.4962,
   316.291,
   349.2198,
   383.9502,
   456.8458,
   529.8224,
   564.2863,
   596.189,
   624.6174,
   648.7092,
   658.8847,
   667.6991,
   675.079,
   680.9622,
   685.2985,
   688.0504,
   689.1941,
   688.7193,
   686.6298,
   682.9432,
   677.6907,
   670.9165,
   662.6776,
   653.0421,
   629.9069,
   602.2471,
   570.9066,
   536.7909,
   500.8208,
   426.8236,
   355.1052,
   321.5601,
   290.083,
   260.9123,
   234.1748,
   209.9009,
   188.0431,
   168.4946,
   151.1071,
   135.7072,
   122.1096,
   110.1281,
   99.58357,
   82.15287,
   68.67116,
   58.24679,
   50.20666,
   44.04148,
   39.35656,
   35.83668,
   33.23219,
   31.56175,
   30.4863,
   29.72526,
   29.148,
   28.6864,
   28.30181,
   27.97086,
   27.67863,
   27.41522,
   27.17382,
   26.94959,
   26.73903,
   26.53954,
   26.34915,
   26.16635,
   25.98996,
   25.81905,
   25.65287,
   25.49082,
   25.3324,
   25.17721,
   25.0249,
   24.87521,
   24.72788,
   24.58271,
   24.43954,
   24.29821,
   24.15859,
   24.02057,
   23.88406,
   23.74896,
   23.6152,
   23.48272,
   23.35146,
   23.22135,
   23.09237,
   22.96445,
   22.83757,
   22.83757,
   22.83757,
   0};
   TGraph *graph = new TGraph(132,Fit1_fx1,Fit1_fy1);
   graph->SetName("Fit1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Fit11 = new TH1F("Graph_Fit11","Projection of ",132,5204.318,5375.682);
   Graph_Fit11->SetMinimum(0);
   Graph_Fit11->SetMaximum(758.1135);
   Graph_Fit11->SetDirectory(0);
   Graph_Fit11->SetStats(0);
   Graph_Fit11->SetLineWidth(2);
   Graph_Fit11->SetMarkerStyle(20);
   Graph_Fit11->SetMarkerSize(0.7);
   Graph_Fit11->GetXaxis()->SetNdivisions(505);
   Graph_Fit11->GetXaxis()->SetLabelFont(132);
   Graph_Fit11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit11->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit11->GetXaxis()->SetTitleFont(132);
   Graph_Fit11->GetYaxis()->SetLabelFont(132);
   Graph_Fit11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Fit11->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Fit11->GetYaxis()->SetTitleFont(132);
   Graph_Fit11->GetZaxis()->SetLabelFont(132);
   Graph_Fit11->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit11->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit11);
   
   graph->Draw("l");
   
   Double_t Sig_fx2[132] = {
   5218.599,
   5218.6,
   5220,
   5221.4,
   5222.8,
   5224.2,
   5225.6,
   5227,
   5228.4,
   5229.8,
   5231.2,
   5232.6,
   5234,
   5235.4,
   5236.8,
   5238.2,
   5239.6,
   5241,
   5242.4,
   5243.8,
   5245.2,
   5246.6,
   5248,
   5249.4,
   5250.8,
   5252.2,
   5253.6,
   5255,
   5256.4,
   5257.8,
   5259.2,
   5260.6,
   5262,
   5263.4,
   5264.1,
   5264.8,
   5265.5,
   5266.2,
   5266.9,
   5267.6,
   5268.3,
   5269,
   5269.7,
   5270.4,
   5271.8,
   5273.2,
   5273.9,
   5274.6,
   5275.3,
   5276,
   5276.35,
   5276.7,
   5277.05,
   5277.4,
   5277.75,
   5278.1,
   5278.45,
   5278.8,
   5279.15,
   5279.5,
   5279.85,
   5280.2,
   5280.55,
   5280.9,
   5281.6,
   5282.3,
   5283,
   5283.7,
   5284.4,
   5285.8,
   5287.2,
   5287.9,
   5288.6,
   5289.3,
   5290,
   5290.7,
   5291.4,
   5292.1,
   5292.8,
   5293.5,
   5294.2,
   5294.9,
   5295.6,
   5297,
   5298.4,
   5299.8,
   5301.2,
   5302.6,
   5304,
   5305.4,
   5306.8,
   5308.2,
   5309.6,
   5311,
   5312.4,
   5313.8,
   5315.2,
   5316.6,
   5318,
   5319.4,
   5320.8,
   5322.2,
   5323.6,
   5325,
   5326.4,
   5327.8,
   5329.2,
   5330.6,
   5332,
   5333.4,
   5334.8,
   5336.2,
   5337.6,
   5339,
   5340.4,
   5341.8,
   5343.2,
   5344.6,
   5346,
   5347.4,
   5348.8,
   5350.2,
   5351.6,
   5353,
   5354.4,
   5355.8,
   5357.2,
   5358.6,
   5360,
   5360,
   5361.4,
   5361.401};
   Double_t Sig_fy2[132] = {
   0,
   1.013362,
   1.013362,
   1.057742,
   1.105486,
   1.156982,
   1.212694,
   1.273192,
   1.339199,
   1.411665,
   1.491891,
   1.581716,
   1.683812,
   1.802136,
   1.942599,
   2.114036,
   2.32957,
   2.608481,
   2.978654,
   3.479691,
   4.16667,
   5.114468,
   6.422401,
   8.218791,
   10.6649,
   13.95756,
   18.32985,
   24.04944,
   31.41523,
   40.75435,
   52.42617,
   66.8491,
   84.5917,
   106.6514,
   119.9202,
   135.3656,
   153.9247,
   175.1571,
   198.7853,
   224.8721,
   253.4069,
   284.2867,
   317.3004,
   352.1154,
   425.1795,
   498.3237,
   532.8711,
   564.857,
   593.3685,
   617.5431,
   627.7599,
   636.6156,
   644.0367,
   649.9611,
   654.3384,
   657.1314,
   658.3161,
   657.8823,
   655.8337,
   652.1879,
   646.9762,
   640.2428,
   632.0445,
   622.4496,
   599.3955,
   571.8165,
   540.5567,
   506.5214,
   470.6316,
   396.7942,
   325.2347,
   291.7688,
   260.3706,
   231.2787,
   204.6197,
   180.4242,
   158.6445,
   139.1739,
   121.8641,
   106.5417,
   93.02136,
   81.11698,
   70.64935,
   53.37182,
   40.04246,
   29.76964,
   21.88025,
   15.86502,
   11.32925,
   7.957734,
   5.500816,
   3.977176,
   3.047749,
   2.431956,
   1.999173,
   1.681283,
   1.439651,
   1.250894,
   1.100109,
   0.9773939,
   0.8759384,
   0.7909182,
   0.7188313,
   0.6570803,
   0.603702,
   0.5571883,
   0.5163631,
   0.4802974,
   0.4482487,
   0.419617,
   0.3939128,
   0.3707334,
   0.3497445,
   0.3306667,
   0.3132648,
   0.2973395,
   0.2827212,
   0.2692644,
   0.2568437,
   0.2453508,
   0.2346914,
   0.2247832,
   0.215554,
   0.2069405,
   0.1988866,
   0.1913426,
   0.1842645,
   0.1776129,
   0.1713526,
   0.1713526,
   0.1713526,
   0};
   graph = new TGraph(132,Sig_fx2,Sig_fy2);
   graph->SetName("Sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Sig2 = new TH1F("Graph_Sig2","Projection of ",132,5204.318,5375.682);
   Graph_Sig2->SetMinimum(0);
   Graph_Sig2->SetMaximum(724.1477);
   Graph_Sig2->SetDirectory(0);
   Graph_Sig2->SetStats(0);
   Graph_Sig2->SetLineWidth(2);
   Graph_Sig2->SetMarkerStyle(20);
   Graph_Sig2->SetMarkerSize(0.7);
   Graph_Sig2->GetXaxis()->SetNdivisions(505);
   Graph_Sig2->GetXaxis()->SetLabelFont(132);
   Graph_Sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Sig2->GetXaxis()->SetTitleFont(132);
   Graph_Sig2->GetYaxis()->SetLabelFont(132);
   Graph_Sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Sig2->GetYaxis()->SetTitleFont(132);
   Graph_Sig2->GetZaxis()->SetLabelFont(132);
   Graph_Sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_Sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_Sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sig2);
   
   graph->Draw("l");
   
   Double_t Cmb_fx3[106] = {
   5218.599,
   5218.6,
   5220,
   5221.4,
   5222.8,
   5224.2,
   5225.6,
   5227,
   5228.4,
   5229.8,
   5231.2,
   5232.6,
   5234,
   5235.4,
   5236.8,
   5238.2,
   5239.6,
   5241,
   5242.4,
   5243.8,
   5245.2,
   5246.6,
   5248,
   5249.4,
   5250.8,
   5252.2,
   5253.6,
   5255,
   5256.4,
   5257.8,
   5259.2,
   5260.6,
   5262,
   5263.4,
   5264.8,
   5266.2,
   5267.6,
   5269,
   5270.4,
   5271.8,
   5273.2,
   5274.6,
   5276,
   5277.4,
   5278.8,
   5280.2,
   5281.6,
   5283,
   5284.4,
   5285.8,
   5287.2,
   5288.6,
   5290,
   5291.4,
   5292.8,
   5294.2,
   5295.6,
   5297,
   5298.4,
   5299.8,
   5301.2,
   5302.6,
   5304,
   5305.4,
   5306.8,
   5308.2,
   5309.6,
   5311,
   5312.4,
   5313.8,
   5315.2,
   5316.6,
   5318,
   5319.4,
   5320.8,
   5322.2,
   5323.6,
   5325,
   5326.4,
   5327.8,
   5329.2,
   5330.6,
   5332,
   5333.4,
   5334.8,
   5336.2,
   5337.6,
   5339,
   5340.4,
   5341.8,
   5343.2,
   5344.6,
   5346,
   5347.4,
   5348.8,
   5350.2,
   5351.6,
   5353,
   5354.4,
   5355.8,
   5357.2,
   5358.6,
   5360,
   5360,
   5361.4,
   5361.401};
   Double_t Cmb_fy3[106] = {
   0,
   38.53764,
   38.53764,
   38.33364,
   38.13072,
   37.92887,
   37.7281,
   37.52838,
   37.32972,
   37.13212,
   36.93556,
   36.74004,
   36.54555,
   36.3521,
   36.15966,
   35.96825,
   35.77785,
   35.58846,
   35.40007,
   35.21268,
   35.02628,
   34.84087,
   34.65644,
   34.47298,
   34.2905,
   34.10898,
   33.92842,
   33.74882,
   33.57017,
   33.39246,
   33.2157,
   33.03987,
   32.86497,
   32.691,
   32.51795,
   32.34582,
   32.17459,
   32.00427,
   31.83486,
   31.66634,
   31.49871,
   31.33197,
   31.16612,
   31.00114,
   30.83703,
   30.67379,
   30.51142,
   30.34991,
   30.18925,
   30.02944,
   29.87048,
   29.71236,
   29.55507,
   29.39862,
   29.243,
   29.0882,
   28.93422,
   28.78106,
   28.6287,
   28.47716,
   28.32641,
   28.17646,
   28.02731,
   27.87895,
   27.73137,
   27.58457,
   27.43855,
   27.29331,
   27.14883,
   27.00511,
   26.86216,
   26.71997,
   26.57852,
   26.43783,
   26.29788,
   26.15867,
   26.0202,
   25.88246,
   25.74545,
   25.60916,
   25.4736,
   25.33876,
   25.20462,
   25.0712,
   24.93849,
   24.80647,
   24.67516,
   24.54454,
   24.41461,
   24.28537,
   24.15682,
   24.02894,
   23.90174,
   23.77522,
   23.64936,
   23.52418,
   23.39965,
   23.27578,
   23.15257,
   23.03001,
   22.9081,
   22.78684,
   22.66621,
   22.66621,
   22.66621,
   0};
   graph = new TGraph(106,Cmb_fx3,Cmb_fy3);
   graph->SetName("Cmb");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Cmb3 = new TH1F("Graph_Cmb3","Projection of ",106,5204.318,5375.682);
   Graph_Cmb3->SetMinimum(0);
   Graph_Cmb3->SetMaximum(42.39141);
   Graph_Cmb3->SetDirectory(0);
   Graph_Cmb3->SetStats(0);
   Graph_Cmb3->SetLineWidth(2);
   Graph_Cmb3->SetMarkerStyle(20);
   Graph_Cmb3->SetMarkerSize(0.7);
   Graph_Cmb3->GetXaxis()->SetNdivisions(505);
   Graph_Cmb3->GetXaxis()->SetLabelFont(132);
   Graph_Cmb3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cmb3->GetXaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetXaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Cmb3->GetXaxis()->SetTitleFont(132);
   Graph_Cmb3->GetYaxis()->SetLabelFont(132);
   Graph_Cmb3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cmb3->GetYaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetYaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Cmb3->GetYaxis()->SetTitleFont(132);
   Graph_Cmb3->GetZaxis()->SetLabelFont(132);
   Graph_Cmb3->GetZaxis()->SetLabelSize(0.06);
   Graph_Cmb3->GetZaxis()->SetTitleSize(0.072);
   Graph_Cmb3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cmb3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cmb3);
   
   graph->Draw("l");
   
   TH1D *frame_55c5e0bb0740__2 = new TH1D("frame_55c5e0bb0740__2","A RooPlot of \"\"",100,5220,5360);
   frame_55c5e0bb0740__2->SetBinContent(1,766.5198);
   frame_55c5e0bb0740__2->SetMaximum(766.5198);
   frame_55c5e0bb0740__2->SetEntries(1);
   frame_55c5e0bb0740__2->SetDirectory(0);
   frame_55c5e0bb0740__2->SetStats(0);
   frame_55c5e0bb0740__2->SetLineWidth(2);
   frame_55c5e0bb0740__2->SetMarkerStyle(20);
   frame_55c5e0bb0740__2->SetMarkerSize(0.7);
   frame_55c5e0bb0740__2->GetXaxis()->SetTitle("#it{m}(#it{D}^{+}#it{D}^{#minus}#it{K}^{+}) [MeV]");
   frame_55c5e0bb0740__2->GetXaxis()->SetNdivisions(505);
   frame_55c5e0bb0740__2->GetXaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55c5e0bb0740__2->GetXaxis()->SetLabelSize(0.06);
   frame_55c5e0bb0740__2->GetXaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55c5e0bb0740__2->GetXaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__2->GetYaxis()->SetTitle("Candidates / (4 MeV)");
   frame_55c5e0bb0740__2->GetYaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55c5e0bb0740__2->GetYaxis()->SetLabelSize(0.056);
   frame_55c5e0bb0740__2->GetYaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__2->GetYaxis()->SetTitleOffset(0.84);
   frame_55c5e0bb0740__2->GetYaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__2->GetZaxis()->SetLabelFont(132);
   frame_55c5e0bb0740__2->GetZaxis()->SetLabelSize(0.06);
   frame_55c5e0bb0740__2->GetZaxis()->SetTitleSize(0.072);
   frame_55c5e0bb0740__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55c5e0bb0740__2->GetZaxis()->SetTitleFont(132);
   frame_55c5e0bb0740__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.61,0.55,0.93,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit1","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Sig","#it{B}^{+}#rightarrow#it{D}^{+}#it{D}^{#minus}#it{K}^{+}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Cmb","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.756,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> figs/Fig3a.C <==
void B2DsDsK_mDsDs_all_1D()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov  7 21:23:06 2022) by ROOT version 6.22/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(3.66716,-15.07198,4.901728,53.80478);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h1D__1 = new TH1F("h1D__1","",50,3.84,4.84);
   h1D__1->SetBinContent(5,1.788392);
   h1D__1->SetBinContent(6,38.97965);
   h1D__1->SetBinContent(7,41.0978);
   h1D__1->SetBinContent(8,24.20864);
   h1D__1->SetBinContent(9,18.92588);
   h1D__1->SetBinContent(10,17.92247);
   h1D__1->SetBinContent(11,17.91533);
   h1D__1->SetBinContent(12,10.8501);
   h1D__1->SetBinContent(13,13.08515);
   h1D__1->SetBinContent(14,9.128852);
   h1D__1->SetBinContent(15,2.850711);
   h1D__1->SetBinContent(16,1.140966);
   h1D__1->SetBinContent(17,4.089737);
   h1D__1->SetBinContent(18,2.703974);
   h1D__1->SetBinContent(19,3.611146);
   h1D__1->SetBinContent(20,2.653857);
   h1D__1->SetBinContent(21,10.43656);
   h1D__1->SetBinContent(22,12.10781);
   h1D__1->SetBinContent(23,5.653989);
   h1D__1->SetBinContent(24,11.15051);
   h1D__1->SetBinContent(25,7.744721);
   h1D__1->SetBinContent(26,5.029465);
   h1D__1->SetBinContent(27,6.518439);
   h1D__1->SetBinContent(28,7.36419);
   h1D__1->SetBinContent(29,6.852422);
   h1D__1->SetBinContent(30,3.672487);
   h1D__1->SetBinContent(31,6.399327);
   h1D__1->SetBinContent(32,4.642955);
   h1D__1->SetBinContent(33,1.270615);
   h1D__1->SetBinContent(34,6.093015);
   h1D__1->SetBinContent(35,9.583301);
   h1D__1->SetBinContent(36,11.17719);
   h1D__1->SetBinContent(37,6.670218);
   h1D__1->SetBinContent(38,0.9342052);
   h1D__1->SetBinContent(39,6.115822);
   h1D__1->SetBinContent(40,0.2695434);
   h1D__1->SetBinContent(41,1.020566);
   h1D__1->SetBinContent(42,5.037113);
   h1D__1->SetBinContent(43,3.804607);
   h1D__1->SetBinContent(44,2.655408);
   h1D__1->SetBinContent(45,2.692488);
   h1D__1->SetBinContent(46,3.785497);
   h1D__1->SetBinContent(47,0.7735425);
   h1D__1->SetBinError(5,1.359198);
   h1D__1->SetBinError(6,6.432848);
   h1D__1->SetBinError(7,6.672064);
   h1D__1->SetBinError(8,5.192007);
   h1D__1->SetBinError(9,4.578146);
   h1D__1->SetBinError(10,4.529625);
   h1D__1->SetBinError(11,4.446123);
   h1D__1->SetBinError(12,3.497515);
   h1D__1->SetBinError(13,3.98815);
   h1D__1->SetBinError(14,3.155099);
   h1D__1->SetBinError(15,1.914295);
   h1D__1->SetBinError(16,1.297336);
   h1D__1->SetBinError(17,2.365586);
   h1D__1->SetBinError(18,1.849515);
   h1D__1->SetBinError(19,2.078379);
   h1D__1->SetBinError(20,1.701937);
   h1D__1->SetBinError(21,3.40008);
   h1D__1->SetBinError(22,3.852067);
   h1D__1->SetBinError(23,2.820548);
   h1D__1->SetBinError(24,3.863489);
   h1D__1->SetBinError(25,3.044493);
   h1D__1->SetBinError(26,2.76048);
   h1D__1->SetBinError(27,2.823048);
   h1D__1->SetBinError(28,3.164587);
   h1D__1->SetBinError(29,3.289921);
   h1D__1->SetBinError(30,2.508447);
   h1D__1->SetBinError(31,2.613797);
   h1D__1->SetBinError(32,2.504111);
   h1D__1->SetBinError(33,1.842503);
   h1D__1->SetBinError(34,2.807739);
   h1D__1->SetBinError(35,3.4166);
   h1D__1->SetBinError(36,3.622551);
   h1D__1->SetBinError(37,3.021999);
   h1D__1->SetBinError(38,1.809929);
   h1D__1->SetBinError(39,3.577516);
   h1D__1->SetBinError(40,1.853548);
   h1D__1->SetBinError(41,2.009208);
   h1D__1->SetBinError(42,2.701928);
   h1D__1->SetBinError(43,2.590592);
   h1D__1->SetBinError(44,1.984398);
   h1D__1->SetBinError(45,2.422831);
   h1D__1->SetBinError(46,2.010122);
   h1D__1->SetBinError(47,1.148031);
   h1D__1->SetEntries(615);
   h1D__1->SetLineWidth(2);
   h1D__1->SetMarkerStyle(20);
   h1D__1->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{+}#it{D}_{#it{s}}^{#minus}) [GeV]");
   h1D__1->GetXaxis()->SetNdivisions(505);
   h1D__1->GetXaxis()->SetLabelFont(132);
   h1D__1->GetXaxis()->SetLabelOffset(0.01);
   h1D__1->GetXaxis()->SetLabelSize(0.06);
   h1D__1->GetXaxis()->SetTitleSize(0.072);
   h1D__1->GetXaxis()->SetTitleOffset(0.95);
   h1D__1->GetXaxis()->SetTitleFont(132);
   h1D__1->GetYaxis()->SetTitle("Signal decays / (20 MeV)");
   h1D__1->GetYaxis()->SetLabelFont(132);
   h1D__1->GetYaxis()->SetLabelOffset(0.01);
   h1D__1->GetYaxis()->SetLabelSize(0.06);
   h1D__1->GetYaxis()->SetTitleSize(0.072);
   h1D__1->GetYaxis()->SetTitleOffset(0.95);
   h1D__1->GetYaxis()->SetTitleFont(132);
   h1D__1->GetZaxis()->SetLabelFont(132);
   h1D__1->GetZaxis()->SetLabelSize(0.06);
   h1D__1->GetZaxis()->SetTitleSize(0.072);
   h1D__1->GetZaxis()->SetTitleOffset(1.2);
   h1D__1->GetZaxis()->SetTitleFont(132);
   h1D__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.75,0.756,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3b.C <==
void B2DsDsK_mDsmKp_all_1D()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov  7 21:23:06 2022) by ROOT version 6.22/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(2.22716,-10.7823,3.461728,31.90536);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h1D__2 = new TH1F("h1D__2","",50,2.4,3.4);
   h1D__2->SetBinContent(4,5.269625);
   h1D__2->SetBinContent(5,2.480243);
   h1D__2->SetBinContent(6,6.679633);
   h1D__2->SetBinContent(7,7.751509);
   h1D__2->SetBinContent(8,1.325619);
   h1D__2->SetBinContent(9,1.324539);
   h1D__2->SetBinContent(10,3.542576);
   h1D__2->SetBinContent(11,3.727886);
   h1D__2->SetBinContent(12,5.971593);
   h1D__2->SetBinContent(13,3.291829);
   h1D__2->SetBinContent(14,6.115904);
   h1D__2->SetBinContent(15,2.651152);
   h1D__2->SetBinContent(16,4.104411);
   h1D__2->SetBinContent(17,3.290605);
   h1D__2->SetBinContent(18,-0.5226455);
   h1D__2->SetBinContent(19,5.745099);
   h1D__2->SetBinContent(20,7.596291);
   h1D__2->SetBinContent(21,7.700945);
   h1D__2->SetBinContent(22,2.735636);
   h1D__2->SetBinContent(23,3.231796);
   h1D__2->SetBinContent(24,6.918266);
   h1D__2->SetBinContent(25,5.83004);
   h1D__2->SetBinContent(26,3.399868);
   h1D__2->SetBinContent(27,5.611804);
   h1D__2->SetBinContent(28,8.762739);
   h1D__2->SetBinContent(29,2.99527);
   h1D__2->SetBinContent(30,11.20864);
   h1D__2->SetBinContent(31,7.446723);
   h1D__2->SetBinContent(32,16.29134);
   h1D__2->SetBinContent(33,22.46476);
   h1D__2->SetBinContent(34,16.20766);
   h1D__2->SetBinContent(35,16.58325);
   h1D__2->SetBinContent(36,16.67852);
   h1D__2->SetBinContent(37,17.14004);
   h1D__2->SetBinContent(38,9.364239);
   h1D__2->SetBinContent(39,18.21041);
   h1D__2->SetBinContent(40,17.79135);
   h1D__2->SetBinContent(41,12.41903);
   h1D__2->SetBinContent(42,23.19986);
   h1D__2->SetBinContent(43,18.80532);
   h1D__2->SetBinContent(44,7.721025);
   h1D__2->SetBinContent(45,9.108718);
   h1D__2->SetBinContent(46,2.235538);
   h1D__2->SetBinError(4,2.721473);
   h1D__2->SetBinError(5,2.006557);
   h1D__2->SetBinError(6,2.825084);
   h1D__2->SetBinError(7,3.131951);
   h1D__2->SetBinError(8,2.28496);
   h1D__2->SetBinError(9,1.986344);
   h1D__2->SetBinError(10,2.322196);
   h1D__2->SetBinError(11,2.188977);
   h1D__2->SetBinError(12,2.956708);
   h1D__2->SetBinError(13,2.493591);
   h1D__2->SetBinError(14,2.607651);
   h1D__2->SetBinError(15,2.248712);
   h1D__2->SetBinError(16,2.468666);
   h1D__2->SetBinError(17,1.948299);
   h1D__2->SetBinError(18,1.900233);
   h1D__2->SetBinError(19,2.950941);
   h1D__2->SetBinError(20,3.294773);
   h1D__2->SetBinError(21,3.057789);
   h1D__2->SetBinError(22,2.029397);
   h1D__2->SetBinError(23,2.338308);
   h1D__2->SetBinError(24,2.940586);
   h1D__2->SetBinError(25,2.996902);
   h1D__2->SetBinError(26,2.471107);
   h1D__2->SetBinError(27,2.620737);
   h1D__2->SetBinError(28,3.258275);
   h1D__2->SetBinError(29,1.933283);
   h1D__2->SetBinError(30,3.508734);
   h1D__2->SetBinError(31,3.265366);
   h1D__2->SetBinError(32,4.589865);
   h1D__2->SetBinError(33,4.997459);
   h1D__2->SetBinError(34,4.34309);
   h1D__2->SetBinError(35,4.304135);
   h1D__2->SetBinError(36,4.336138);
   h1D__2->SetBinError(37,4.536806);
   h1D__2->SetBinError(38,3.170821);
   h1D__2->SetBinError(39,4.441906);
   h1D__2->SetBinError(40,4.477565);
   h1D__2->SetBinError(41,3.796289);
   h1D__2->SetBinError(42,4.96524);
   h1D__2->SetBinError(43,4.495639);
   h1D__2->SetBinError(44,2.949552);
   h1D__2->SetBinError(45,3.079073);
   h1D__2->SetBinError(46,1.580764);
   h1D__2->SetEntries(615);
   h1D__2->SetLineWidth(2);
   h1D__2->SetMarkerStyle(20);
   h1D__2->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{#minus}#it{K}^{+}) [GeV]");
   h1D__2->GetXaxis()->SetNdivisions(505);
   h1D__2->GetXaxis()->SetLabelFont(132);
   h1D__2->GetXaxis()->SetLabelOffset(0.01);
   h1D__2->GetXaxis()->SetLabelSize(0.06);
   h1D__2->GetXaxis()->SetTitleSize(0.072);
   h1D__2->GetXaxis()->SetTitleOffset(0.95);
   h1D__2->GetXaxis()->SetTitleFont(132);
   h1D__2->GetYaxis()->SetTitle("Signal decays / (20 MeV)");
   h1D__2->GetYaxis()->SetLabelFont(132);
   h1D__2->GetYaxis()->SetLabelOffset(0.01);
   h1D__2->GetYaxis()->SetLabelSize(0.06);
   h1D__2->GetYaxis()->SetTitleSize(0.072);
   h1D__2->GetYaxis()->SetTitleOffset(0.95);
   h1D__2->GetYaxis()->SetTitleFont(132);
   h1D__2->GetZaxis()->SetLabelFont(132);
   h1D__2->GetZaxis()->SetLabelSize(0.06);
   h1D__2->GetZaxis()->SetTitleSize(0.072);
   h1D__2->GetZaxis()->SetTitleOffset(1.2);
   h1D__2->GetZaxis()->SetTitleFont(132);
   h1D__2->Draw("");
   
   TPaveText *pt = new TPaveText(0.19,0.756,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3c.C <==
void B2DsDsK_mDspKp_all_1D()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov  7 21:23:06 2022) by ROOT version 6.22/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(2.22716,-10.52014,3.461728,34.26334);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h1D__3 = new TH1F("h1D__3","",50,2.4,3.4);
   h1D__3->SetBinContent(4,1.918066);
   h1D__3->SetBinContent(5,-0.05831921);
   h1D__3->SetBinContent(6,0.305694);
   h1D__3->SetBinContent(7,4.337482);
   h1D__3->SetBinContent(8,3.401703);
   h1D__3->SetBinContent(9,1.129062);
   h1D__3->SetBinContent(10,5.620446);
   h1D__3->SetBinContent(11,5.044934);
   h1D__3->SetBinContent(12,0.5905159);
   h1D__3->SetBinContent(13,1.242309);
   h1D__3->SetBinContent(14,6.787818);
   h1D__3->SetBinContent(15,3.491547);
   h1D__3->SetBinContent(16,6.689275);
   h1D__3->SetBinContent(17,10.14895);
   h1D__3->SetBinContent(18,5.080079);
   h1D__3->SetBinContent(19,6.763051);
   h1D__3->SetBinContent(20,11.59158);
   h1D__3->SetBinContent(21,5.422718);
   h1D__3->SetBinContent(22,1.039099);
   h1D__3->SetBinContent(23,10.63946);
   h1D__3->SetBinContent(24,9.791937);
   h1D__3->SetBinContent(25,10.67508);
   h1D__3->SetBinContent(26,9.888816);
   h1D__3->SetBinContent(27,6.999063);
   h1D__3->SetBinContent(28,6.370412);
   h1D__3->SetBinContent(29,11.11306);
   h1D__3->SetBinContent(30,10.00943);
   h1D__3->SetBinContent(31,10.81138);
   h1D__3->SetBinContent(32,2.424608);
   h1D__3->SetBinContent(33,8.765788);
   h1D__3->SetBinContent(34,12.74607);
   h1D__3->SetBinContent(35,15.08951);
   h1D__3->SetBinContent(36,10.06083);
   h1D__3->SetBinContent(37,19.30274);
   h1D__3->SetBinContent(38,8.153399);
   h1D__3->SetBinContent(39,25.02422);
   h1D__3->SetBinContent(40,14.11954);
   h1D__3->SetBinContent(41,17.04272);
   h1D__3->SetBinContent(42,21.49795);
   h1D__3->SetBinContent(43,19.6531);
   h1D__3->SetBinContent(44,10.16609);
   h1D__3->SetBinContent(45,4.279548);
   h1D__3->SetBinContent(46,5.237872);
   h1D__3->SetBinError(4,1.374071);
   h1D__3->SetBinError(5,1.691979);
   h1D__3->SetBinError(6,1.305963);
   h1D__3->SetBinError(7,2.545211);
   h1D__3->SetBinError(8,2.066298);
   h1D__3->SetBinError(9,1.812142);
   h1D__3->SetBinError(10,2.991467);
   h1D__3->SetBinError(11,2.978317);
   h1D__3->SetBinError(12,1.650814);
   h1D__3->SetBinError(13,2.005493);
   h1D__3->SetBinError(14,2.739497);
   h1D__3->SetBinError(15,2.436876);
   h1D__3->SetBinError(16,2.87948);
   h1D__3->SetBinError(17,3.341963);
   h1D__3->SetBinError(18,2.651512);
   h1D__3->SetBinError(19,3.331512);
   h1D__3->SetBinError(20,3.578857);
   h1D__3->SetBinError(21,2.633981);
   h1D__3->SetBinError(22,1.81564);
   h1D__3->SetBinError(23,3.551308);
   h1D__3->SetBinError(24,3.36913);
   h1D__3->SetBinError(25,3.627519);
   h1D__3->SetBinError(26,3.376428);
   h1D__3->SetBinError(27,3.119641);
   h1D__3->SetBinError(28,2.825496);
   h1D__3->SetBinError(29,3.695183);
   h1D__3->SetBinError(30,3.203592);
   h1D__3->SetBinError(31,3.520038);
   h1D__3->SetBinError(32,2.288847);
   h1D__3->SetBinError(33,3.32615);
   h1D__3->SetBinError(34,3.912495);
   h1D__3->SetBinError(35,4.272842);
   h1D__3->SetBinError(36,3.615636);
   h1D__3->SetBinError(37,4.793918);
   h1D__3->SetBinError(38,3.075657);
   h1D__3->SetBinError(39,5.315239);
   h1D__3->SetBinError(40,4.092542);
   h1D__3->SetBinError(41,4.358861);
   h1D__3->SetBinError(42,4.806388);
   h1D__3->SetBinError(43,4.655852);
   h1D__3->SetBinError(44,3.447206);
   h1D__3->SetBinError(45,2.166502);
   h1D__3->SetBinError(46,2.347971);
   h1D__3->SetEntries(615);
   h1D__3->SetLineWidth(2);
   h1D__3->SetMarkerStyle(20);
   h1D__3->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{+}#it{K}^{+}) [GeV]");
   h1D__3->GetXaxis()->SetNdivisions(505);
   h1D__3->GetXaxis()->SetLabelFont(132);
   h1D__3->GetXaxis()->SetLabelOffset(0.01);
   h1D__3->GetXaxis()->SetLabelSize(0.06);
   h1D__3->GetXaxis()->SetTitleSize(0.072);
   h1D__3->GetXaxis()->SetTitleOffset(0.95);
   h1D__3->GetXaxis()->SetTitleFont(132);
   h1D__3->GetYaxis()->SetTitle("Signal decays / (20 MeV)");
   h1D__3->GetYaxis()->SetLabelFont(132);
   h1D__3->GetYaxis()->SetLabelOffset(0.01);
   h1D__3->GetYaxis()->SetLabelSize(0.06);
   h1D__3->GetYaxis()->SetTitleSize(0.072);
   h1D__3->GetYaxis()->SetTitleOffset(0.95);
   h1D__3->GetYaxis()->SetTitleFont(132);
   h1D__3->GetZaxis()->SetLabelFont(132);
   h1D__3->GetZaxis()->SetLabelSize(0.06);
   h1D__3->GetZaxis()->SetTitleSize(0.072);
   h1D__3->GetZaxis()->SetTitleOffset(1.2);
   h1D__3->GetZaxis()->SetTitleFont(132);
   h1D__3->Draw("");
   
   TPaveText *pt = new TPaveText(0.19,0.756,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

